SpreadGNN: Serverless Multi-task Federated Learning for Graph Neural Networks

Graph Neural Networks (GNNs) are the first choice methods for graph machine learning problems thanks to their ability to learn state-of-the-art level representations from graph-structured data. However, centralizing a massive amount of real-world graph data for GNN training is prohibitive due to user-side privacy concerns, regulation restrictions, and commercial competition. Federated Learning is the de-facto standard for collaborative training of machine learning models over many distributed edge devices without the need for centralization. Nevertheless, training graph neural networks in a federated setting is vaguely defined and brings statistical and systems challenges. This work proposes SpreadGNN, a novel multi-task federated training framework capable of operating in the presence of partial labels and absence of a central server for the first time in the literature. SpreadGNN extends federated multi-task learning to realistic serverless settings for GNNs, and utilizes a novel optimization algorithm with a convergence guarantee, Decentralized Periodic Averaging SGD (DPA-SGD), to solve decentralized multi-task learning problems. We empirically demonstrate the efficacy of our framework on a variety of non-I.I.D. distributed graph-level molecular property prediction datasets with partial labels. Our results show that SpreadGNN outperforms GNN models trained over a central server-dependent federated learning system, even in constrained topologies. The source code is publicly available at https://github.com/FedML-AI/SpreadGNN

==> code/demo.py <==
# F: global encoder
# H: global predictor
# f: local encoder
# h: local predictor

for x in loader:  # load a minibatch x with n samples
    x1, x2 = aug(x), aug(x)  # random augmentation
    Z1, Z2 = F(x1), F(x2)  # global projections, n-by-d
    P1, P2 = H(Z1), H(Z2)  # global predictions, n-by-d
    
    L = D(P1, Z2) / 2 + D(P2, Z1) / 2  # global loss
    
    L.backward()  # back-propagate
    update(F, H)  # SGD update global model
    
    z1, z2 = f(x1), f(x2)  # local projections, n-by-d
    p1, p2 = h(z1), h(z2)  # local predictions, n-by-d
    
    l = D(p1, z2) / 2 + D(p2, z1) / 2  # local loss
    
    # l2 distance between local and global model
    l = l + λ * ((F - f) ** 2).sum()  
    l = l + λ * ((H - h) ** 2).sum()  
    
    l.backward()  # back-propagate
    update(f, h)  # SGD update local model
